A modular framework for generalized Hurwitz class numbers I

We discover a non-trivial relation between the mock modular generating functions of the level $1$ and level $N$ Hurwitz class numbers. This relation yields a holomorphic modular form of weight $\frac{3}{2}$ and level $4N$, where $N > 1$ is stipulated to be odd and square-free. We extend this observation to a non-holomorphic framework and obtain a higher level non-holomorphic Zagier Eisenstein series as well as a preimage $\mathcal{G}$ of it under the differential operator $\xi_{\frac{1}{2}}$. All of these observations are deduced from a more general inspection of a certain weight $\frac{1}{2}$ Maass--Eisenstein series of level $4N$ at its spectral point $s=\frac{3}{4}$. This idea goes back to Duke, Imamo\={g}lu and T\'{o}th in level $4$ and relies on the theory of so-called sesquiharmonic Maass forms. We calculate the Fourier expansion of $\mathcal{G}$ and $\xi_{\frac{1}{2}}\mathcal{G}$. We conclude by offering examples if $N=5$ or $N=7$ as well as some questions for future work.

==> anc/Hurwitz_examples_final_updated.sage <==
def sigma_ell(r,N):
    # returns sigma_{1,N,1)(r) from Pei and Wang
    S = sum(kronecker((r/d),N)^2 * d for d in divisors(r))
    return S

def sigma_N(r,N):
    # returns sigma_{N,1)(r) from Pei and Wang
    S = sum(kronecker(d,N)^2 * d for d in divisors(r)) 
    return S

def H(n):
    # returns the classical Hurwitz class number H(n) = H_{1,1}(n)
    if (n > 0 and (n % 4 == 0 or n % 4 == 3)):
        t = fundamental_discriminant(-n)
        m = (-n/t)^(1/2)
        L = quadratic_L_function__exact(0, t)
        S = sum(moebius(a)*kronecker(t,a)*sigma(m/a,1) for a in divisors(m))
        return (L * S)
    if (n==0):
        return zeta(-1)
    if (n > 0 and (n % 4 == 1 or n % 4 == 2)):
        return 0

def H_1(N,n):
    # returns the number H_{1,N}(n)
    if (n > 0 and (n % 4 == 0 or n % 4 == 3)):
        t = fundamental_discriminant(-n)
        m = (-n/t)^(1/2)
        L = quadratic_L_function__exact(0, t)
        F = list(factor(N))
        P = prod((1-kronecker(t,F[j][0])*F[j][0]^(-1))/(1-F[j][0]^(-2)) for j in srange(len(F)))
        S = sum(kronecker(a,N)^2*moebius(a)*kronecker(t,a)*sigma_ell(m/a,N) for a in divisors(m))
        return (L * P * S)
    if (n==0):
        return 0
    if (n > 0 and (n % 4 == 1 or n % 4 == 2)):
        return 0
        
def H_N(N,n):
    # returns the number H_{N,N}(n)
    if (n > 0 and (n % 4 == 0 or n % 4 == 3)):
        t = fundamental_discriminant(-n)
        m = (-n/t)^(1/2)
        L = quadratic_L_function__exact(0, t)
        F = list(factor(N))
        P = prod((1-kronecker(t,F[j][0])) for j in srange(len(F)))
        S = sum(kronecker(a,N)^2*moebius(a)*kronecker(t,a)*sigma_N(m/a,N) for a in divisors(m))
        return (L * P * S)
    if (n==0):
        F = list(factor(N))
        P = prod((1-F[j][0]) for j in srange(len(F)))
        return zeta(-1) * P
    if (n > 0 and (n % 4 == 1 or n % 4 == 2)):
        return 0
       
def test_relation(N,prec):
    # Input: odd prime level N
    for n in srange(prec):
        modularcoeff = 1/(1-N) * H_N(N,n)
        mockmodularcoeff = H(n) - 1/N*(N+1)*H_1(N,n)
        print([n,modularcoeff,mockmodularcoeff])

def test_theta(prec):
    # computes the first prec coefficients of the theta functions in the example
    print('Level N=5:')
    coeff5 = []
    coeff55 = []
    for n in srange(prec):
        coeff5 += [-12*(H(n) - 6/5*H_1(5,n))]
        coeff55 += [3*H_N(5,n)]
    gram1 = matrix([[7,1,-3],[1,3,1],[-3,1,7]])
    Q5 = QuadraticForm(ZZ,2*gram1)
    print(coeff55, '= 3*H_(5,5)')
    print(coeff5, '= -12*(H_(1,1)-6/5*H_(1,5))')
    print(Q5.representation_number_list(prec), '= theta_(Q_5)')
    print('Level N=7:')
    coeff7 = []
    coeff77 = []
    for n in srange(prec):
        coeff7 += [-12*(H(n) - 8/7*H_1(7,n))]
        coeff77 += [2*H_N(7,n)]
    gram2 = matrix([[4,0,-2],[0,7,0],[-2,0,8]])
    Q7 = QuadraticForm(ZZ,2*gram2)
    print(coeff77, '= 2*H_(7,7)')
    print(coeff7, '= -12*(H_(1,1)-8/7*H_(1,7))')
    print(Q7.representation_number_list(prec), '= theta_(Q_7)')
